Ranking Manipulation for Conversational Search Engines

Major search engine providers are rapidly incorporating Large Language Model (LLM)-generated content in response to user queries. These conversational search engines operate by loading retrieved website text into the LLM context for summarization and interpretation. Recent research demonstrates that LLMs are highly vulnerable to jailbreaking and prompt injection attacks, which disrupt the safety and quality goals of LLMs using adversarial strings. This work investigates the impact of prompt injections on the ranking order of sources referenced by conversational search engines. To this end, we introduce a focused dataset of real-world consumer product websites and formalize conversational search ranking as an adversarial problem. Experimentally, we analyze conversational search rankings in the absence of adversarial injections and show that different LLMs vary significantly in prioritizing product name, document content, and context position. We then present a tree-of-attacks-based jailbreaking technique which reliably promotes low-ranked products. Importantly, these attacks transfer effectively to state-of-the-art conversational search engines such as perplexity$.$ai. Given the strong financial incentive for website owners to boost their search ranking, we argue that our problem formulation is of critical importance for future robustness work.

==> figs_gen_renamed/clean.sh <==
#!/bin/bash

# Loop through each directory in the current directory
for dir in */; do
    # Navigate to the target subdirectory
    target="$dir/natural/rewritten/heatmaps"
    if [ -d "$target" ]; then
        cd "$target" || continue

        # Loop through each subdirectory in the target directory
        for subdir in */; do
            case "$subdir" in
                "beard trimmer/" | "shampoo/" | "blender/" | "tablet/")
                    # Do not delete these directories
                    ;;
                *)
                    # Delete all other directories
                    rm -rf "$subdir"
                    ;;
            esac
        done

        # Return to the original directory
        cd - > /dev/null || exit
    fi
done



==> remove_unnecessary_figs.py <==
import os
import shutil

necessary_categories = [
    "beard_trimmer",
    "shampoo",
    "blender",
    "tablet"
]

if __name__ == "__main__":
    source_directory = './figs_gen_renamed'
    for root, dirs, files in os.walk(source_directory):
        # Skip the 'combined' directory
        if 'combined' in dirs:
            dirs.remove('combined')
        
        # Check if we're in an 'adversarial' or 'natural/original' directory
        if os.path.basename(root) in ['adversarial', 'original']:
            for file in files:
                if file.endswith('.pdf'):
                    category = file.split('.')[0]  # Get the category name
                    if category not in necessary_categories:
                        file_path = os.path.join(root, file)
                        os.remove(file_path)
                        print(f"Removed: {file_path}")

    print("Unnecessary files removed successfully.")


==> rename_figs_gen.py <==
import os
import shutil

def replace_spaces_with_underscores(path):
    """
    Replaces spaces in the file or directory name with underscores.
    """
    base_name = os.path.basename(path)
    new_base_name = base_name.replace(" ", "_")
    new_path = os.path.join(os.path.dirname(path), new_base_name)
    return new_path

def copy_directory(src, dest):
    """
    Recursively copies src directory to dest directory,
    replacing spaces in all directory and file names with underscores.
    """
    if not os.path.exists(dest):
        os.makedirs(dest)

    for root, dirs, files in os.walk(src):
        # Replace spaces in the root path
        new_root = replace_spaces_with_underscores(root.replace(src, dest, 1))
        
        # Create new directories with underscores
        for dir_name in dirs:
            src_dir = os.path.join(root, dir_name)
            dest_dir = os.path.join(new_root, dir_name.replace(" ", "_"))
            if not os.path.exists(dest_dir):
                os.makedirs(dest_dir)

        # Copy files with underscores
        for file_name in files:
            src_file = os.path.join(root, file_name)
            dest_file = os.path.join(new_root, file_name.replace(" ", "_"))
            shutil.copy2(src_file, dest_file)

if __name__ == "__main__":
    source_directory = './figs_gen' 
    destination_directory = './figs_gen_renamed'

    copy_directory(source_directory, destination_directory)
    print("Directory copied successfully.")

